Theory of hot-carrier generation in bimetallic plasmonic catalysts

Bimetallic nanoreactors in which a plasmonic metal is used to funnel solar energy towards a catalytic metal have recently been studied experimentally, but a detailed theoretical understanding of these systems is lacking. Here, we present theoretical results of hot-carrier generation rates of different Au-Pd nanoarchitectures. In particular, we study spherical core-shell nanoparticles with a Au core and a Pd shell as well as antenna-reactor systems consisting of a large Au nanoparticle with acts as antenna and a smaller Pd satellite nanoparticle separated by a gap. In addition, we investigate an antenna-reactor system in which the satellite is a core-shell nanoparticle. Hot-carrier generation rates are obtained from an atomistic quantum-mechanical modelling technique which combines a solution of Maxwell's equation with a tight-binding description of the nanoparticle electronic structure. We find that antenna-reactor systems exhibit significantly higher hot-carrier generation rates in the catalytic material than the core-shell system as a result of strong electric field enhancements associated with the gap between the antenna and the satellite. For these systems, we also study the dependence of hot-carrier generation rate on the size of the gap, the radius of the antenna nanoparticle and the direction of light polarization. Our insights pave the way towards a mechanistic understanding of hot-carrier generation in heterogeneous nanostructures for photocatalysis and other energy conversion applications.

==> minifig.py <==
import numpy as np
import matplotlib.pyplot as plt 
import os
import colorsys
plt.rcParams.update({'font.size': 8,"figure.figsize":(3,2),"text.usetex": True,"font.family": "Helvetica"})

def add_subplot_axes(ax,rect,facecolor='w'):
    fig = plt.gcf()
    box = ax.get_position()
    width = box.width
    height = box.height
    inax_position  = ax.transAxes.transform(rect[0:2])
    transFigure = fig.transFigure.inverted()
    infig_position = transFigure.transform(inax_position)    
    x = infig_position[0]
    y = infig_position[1]
    width *= rect[2]
    height *= rect[3]  # <= Typo was here
    subax = fig.add_axes([x,y,width,height],facecolor=facecolor)  # matplotlib 2.0+
    x_labelsize = subax.get_xticklabels()[0].get_size()
    y_labelsize = subax.get_yticklabels()[0].get_size()
    #x_labelsize *= rect[2]**0.5
    #y_labelsize *= rect[3]**0.5
    subax.xaxis.set_tick_params(labelsize=x_labelsize)
    subax.yaxis.set_tick_params(labelsize=y_labelsize)
    return subax

fig=plt.figure()
ax=fig.add_subplot()
plt.subplots_adjust(left=0.2, bottom=0.2, right=0.98, top=0.98,hspace=0.1)
rect = [0.5,0.5,0.49,0.49]
ax1=add_subplot_axes(ax,rect)
ax.plot(range(5),range(5))
ax1.plot(range(5),range(5))



plt.savefig("minifig.pdf")

plt.show()
